Will This Video Go Viral? Explaining and Predicting the Popularity of Youtube Videos

What makes content go viral? Which videos become popular and why others don't? Such questions have elicited significant attention from both researchers and industry, particularly in the context of online media. A range of models have been recently proposed to explain and predict popularity; however, there is a short supply of practical tools, accessible for regular users, that leverage these theoretical results. HIPie -- an interactive visualization system -- is created to fill this gap, by enabling users to reason about the virality and the popularity of online videos. It retrieves the metadata and the past popularity series of Youtube videos, it employs Hawkes Intensity Process, a state-of-the-art online popularity model for explaining and predicting video popularity, and it presents videos comparatively in a series of interactive plots. This system will help both content consumers and content producers in a range of data-driven inquiries, such as to comparatively analyze videos and channels, to explain and predict future popularity, to identify viral videos, and to estimate response to online promotion.

==> camera-ready-scripts/check-fonts.sh <==
#!/bin/bash

PDFFILE=$1
for i in `seq 1 1 \`pdfinfo $PDFFILE|grep 'Pages'|cut -d: -f2|sed -e 's/ //g'\`` ; do
    echo Page $i;
    pdffonts -f $i -l $i $PDFFILE | grep 'Type 3';
done

